Exoshuffle: An Extensible Shuffle Architecture

Shuffle is one of the most expensive communication primitives in distributed data processing and is difficult to scale. Prior work addresses the scalability challenges of shuffle by building monolithic shuffle systems. These systems are costly to develop, and they are tightly integrated with batch processing frameworks that offer only high-level APIs such as SQL. New applications, such as ML training, require more flexibility and finer-grained interoperability with shuffle. They are often unable to leverage existing shuffle optimizations. We propose an extensible shuffle architecture. We present Exoshuffle, a library for distributed shuffle that offers competitive performance and scalability as well as greater flexibility than monolithic shuffle systems. We design an architecture that decouples the shuffle control plane from the data plane without sacrificing performance. We build Exoshuffle on Ray, a distributed futures system for data and ML applications, and demonstrate that we can: (1) rewrite previous shuffle optimizations as application-level libraries with an order of magnitude less code, (2) achieve shuffle performance and scalability competitive with monolithic shuffle systems, and break the CloudSort record as the world's most cost-efficient sorting system, and (3) enable new applications such as ML training to easily leverage scalable shuffle.

==> listings/online-aggregation.py <==
out = shuffle(...)
heap = []
while len(out) > 0:
    ready, out = ray.wait(out, num_returns=10)
    results = ray.get(ready)
    for word, cnt in results:
        heappush(heap, (cnt, word))
    print(f"Top {K}:", heap[:-K])


==> listings/pipelining.py <==
all_merge_out = []
merge_out = []
for r in range(M/P):
  map_out = [map.remote(m + r*P) for m in range(P)]
  ray.wait(merge_out)
  merge_out = ...  # Line 8 or Line 16 in Listing 1.
  all_merge_out.extend(merge_out)
  del map_out

==> listings/shuffle-algorithms.py <==
def simple_shuffle(M, R, map, reduce):
  map_out = [map.remote(m) for m in range(M)]
  return ray.get([
    reduce.remote(map_out[:,r]) for r in range(R)]

def shuffle_riffle(M, R, F, map, reduce, merge):
  map_out = [map.remote(m) for m in range(M)]
  merge_out = [
    merge.remote(map_out[i*F:(i+1)*F, :])
    for i in range(M/F)]
  return ray.get([
    reduce.remote(merge_out[:,r]) for r in range(R)]

def shuffle_magnet(M, R, F, map, reduce, merge):
  map_out = [map.remote(m) for m in range(M)]
  merge_out = [
      [merge.remote(map_out[i*F:(i+1)*F, r])
      for i in range(M/F)] for r in range(R)]
  return ray.get(
    [reduce.remote(merge_out[:,r]) for r in range(R)]


==> listings/shuffle-ml.py <==
def dataloader(data):
  for epoch in range(training_epochs):
    shuffle_out = shuffle.remote(...)
    yield epoch, shuffle_out

trainer = ModelTrainer()
for epoch, blocks in dataloader(data):
  for block in blocks:
    trainer.train(ray.get(block))

==> listings/skew.py <==
@ray.remote
def reducer(*parts):
  total_size = [part.size() for part in parts]
  if total_size > THRESHOLD:
    L = len(parts) // 2
    return flatten([
      reducer.remote(*parts[:L]),
      reducer.remote(*parts[L:])])

==> listings/speculative-execution.py <==
map_out = ...
_, timeout_tasks = ray.wait(map_out, timeout=TIMEOUT)
duplicates = []
for task in timeout_tasks:
  duplicates.append(map.remote(task.args))
for t1, t2 in zip(timeout_tasks, duplicates):
  t, _ = ray.wait([t1, t2], num_returns=1)
  map_out[t1.id] = t

==> listings/streaming-shuffle-lib.py <==
def streaming_shuffle(map, reduce, print_aggregate):
  reduce_states = [None] * R
  for rnd in range(N):
    map_results = [map.remote(M*rnd+i) for i in range(M)]
    ray.wait(reduce_states)
    reduce_states = [
      reduce.remote(reduce_state, *map_results[:, r])
      for r, reduce_state in enumerate(reduce_states)]
    print_aggregate.remote(reduce_states)
  return ray.get(reduce_states)

def model_training(trainer, data):
  shuffle_out = shuffle(data, ...)
  for epoch in range(EPOCHS):
    next_shuffle_out = shuffle(data, ...)
    for block in shuffle_out:
      trainer.train(ray.get(block))
    shuffle_out = next_shuffle_out

==> listings/task-timeout.py <==
map_out = ...
merge_out = ...
_, timeout_tasks = ray.wait(merge_out, timeout=TIMEOUT)
for task in timeout_tasks:
  ray.cancel(task)
  merge_out[task.id] = task.args
out = [reduce.remote(merge_out[:, r]) for r in range(R)]
ray.wait(out)

==> listings/two-stage-shuffle-2.py <==
def push_based_shuffle(map, reduce):
  @ray.remote
  def merge(*map_results):
    for results in zip(*map_results):
      yield reduce(*results)

  merge_results = numpy.empty((NUM_WORKERS,
    NUM_ROUNDS, NUM_REDUCERS_PER_WORKER))
  
  # Map and shuffle.
  for rnd in range(NUM_ROUNDS):
    for i in range(NUM_TASKS_PER_ROUND):
      map_results = [
        map.options(num_returns=NUM_WORKERS).remote(
          parts[rnd * NUM_TASKS_PER_ROUND + i])
        for i in range(NUM_TASKS_PER_ROUND)]

    if rnd > 0:
      ray.wait(merge_results[:, rnd - 1, :])

    for w in range(NUM_WORKERS):
      merge_results[w, rnd, :] = merge.options(
        worker=w, num_returns=NUM_REDUCERS_PER_WORKER
      ).remote(*map_results[:, w])
    del map_results
  
  # Reduce.
  return flatten(
    [[reduce.remote(*merge_results[w, :, rnd])
      for rnd in range(NUM_REDUCERS_PER_WORKER)]
      for w in range(NUM_WORKERS)])

==> listings/two-stage-shuffle.py <==
def push_based_shuffle(map_fn, merge_fn, reduce_fn):
  merge_results = numpy.empty((NUM_WORKERS,
        NUM_MERGERS_PER_WORKER,
        NUM_REDUCERS_PER_WORKER))
  num_map_tasks_per_round = NUM_WORKERS * MAP_PARALLELISM
  part_id = 0

  # Map and shuffle stage.
  for rnd in range(NUM_ROUNDS):
    # Round-robin schedule a new round of map tasks.
    map_results = numpy.empty((num_map_tasks_per_round,
        NUM_WORKERS + 1))
    for _ in range(num_map_tasks_per_round):
      map_id = part_id % num_map_tasks_per_round
      map_results[map_id, :] = map_fn.options(
        node=part_id % NUM_WORKERS
      ).remote(parts[part_id])
      part_id += 1

    # Wait for the previous round of merge tasks to finish.
    num_extra_rounds = rnd - NUM_CONCURRENT_ROUNDS + 1
    if num_extra_rounds > 0:
      ray.wait(
        merge_results[:, :, 0].flatten(),
        num_returns=(num_extra_rounds *
            MERGE_PARALLELISM * NUM_WORKERS),
      )

    # Round-robin schedule a new round of merge tasks.
    for worker_id in range(NUM_WORKERS):
      merge_results[worker_id, rnd, :] = merge_fn.options(
        node=worker_id
      ).remote(map_results[:, worker_id])

    del map_results

  # Reduce stage: round-robin scheduling with back pressure.
  for reduce_rnd in range(NUM_REDUCERS_PER_WORKER):
    # At most REDUCE_PARALLELISM*NUM_WORKERS concurrent tasks.
    if reduce_rnd >= REDUCE_PARALLELISM:
      ray.wait(
        reduce_results[:,
            :reduce_rnd - REDUCE_PARALLELISM + 1]
            .flatten(),
        wait_all=True)
    reduce_results[:, reduce_rnd] = [
      reduce_fn.options(node=worker_id).remote(
        merge_results[worker_id, :, reduce_rnd])
      for worker_id in range(NUM_WORKERS)
    ]

  return ray.get(reduce_results.flatten().tolist())


==> listings/wordcount-app.py <==
# lib_shuffle.py

def simple_shuffle(cfg):
  map_results = [
    cfg.map_fn.remote(i) for i in range(cfg.num_mappers)]
  reduce_states = [
    cfg.reduce_fn.remote(None, *map_results[:, r].tolist())
    for r in range(cfg.num_reducers)]
  ray.get(cfg.aggregate_fn.remote(reduce_states))

def streaming_shuffle(cfg):
  reduce_states = [None] * cfg.num_reducers
  for rnd in range(cfg.num_rounds):
    map_results = np.array([
      cfg.map_fn.remote(cfg.num_mappers_per_round*rnd+i)
      for i in range(cfg.num_mappers_per_round)])
    ray.wait(reduce_states, wait_all=True)
    for r, reduce_state in enumerate(reduce_states):
      reduce_states[r] = cfg.reduce_fn.remote(
        reduce_state, *map_results[:, r].tolist())
      cfg.aggregate_fn.remote(reduce_states)
  ray.get(cfg.aggregate_fn.remote(reduce_states))

# app.py

def mapper(mapper_id):
  df = s3_utils.load_partition(mapper_id)
  df = df.groupby(df["language"])["requests"].sum()
  df = df.groupby(lambda lang: get_reducer_id(lang))
  return [group for _, group in df]

def reducer(state, *map_results):
  state = collections.Counter() if state is None else state
  for map_result in map_results:
    state += map_result.to_dict()
  return state

def summary_mapper(state):
  return pd.Series(dict(state.most_common(TOP_K)))

def print_aggregate(reduce_states):
  res = ray.get(
    [summary_mapper.remote(state) for state in reduce_states])
  print(pd.concat(res).sort_values(ascending=False))

cfg = ShuffleConfig(map_fn=mapper, reduce_fn=reducer, ...)
streaming_shuffle(cfg) # or simple_shuffle

